Rapid wavefront shaping using an optical gradient acquisition

Wavefront shaping systems aim to image deep into scattering tissue by reshaping incoming and outgoing light to correct aberrations caused by tissue inhomogeneity However, the desired modulation depends on the unknown tissue structure and therefore its estimation is a challenging time-consuming task. Most strategies rely on coordinate descent optimization, which sequentially varies each modulation parameter and assesses its impact on the resulting image. We propose a rapid wavefront shaping scheme that transitions from coordinate descent to gradient descent optimization, using the same measurement to update all modulation parameters simultaneously. To achieve this, we have developed an analytical framework that expresses the gradient of the wavefront shaping score with respect to all modulation parameters. Although this gradient depends on the unknown tissue structure, we demonstrate how it can be inferred from the optical system's measurements. Our new framework enables rapid inference of wavefront shaping modulations. Additionally, since the complexity of our algorithm does not scale with the number of modulation parameters, we can achieve very high-resolution modulations, leading to better corrections in thicker tissue layers. We showcase the effectiveness of our framework in correcting aberrations in a coherent confocal microscope.

==> figs/res_mask/W/w_chicken150um_figure.py <==
#%%1
##############################################################################
# Test GD with both slms with tilt-shift - worked
##############################################################################

import numpy as np
import matplotlib, time, torch
import cupy as cp
import torch.nn as nn
import matplotlib.pyplot as plt
import matplotlib.image as pltim
from scipy.ndimage import gaussian_filter

# My functions
import utils.utils as UT
import utils.utils_hard as UTH
import utils.utils_calib_init as UCI
import utils.utils_PR as UPR
import utils.utils_GD as UGD
import utils.utils_had as UHAD
import utils.utils_stage as USTAGE
import utils.utils_save as USAVE


# # Hardware
import Cameras.Camera as mod_cam
import Displays.holoSLM as hSLM
import mounts.flipmount as flipm
import mounts.trans_stage as stage

#%% Phase mask
confocal_list = [] 
confocal_list_0 = []
dics = 'results/paper_results/Valid_objective100x_200mm_TUBE/W_chrome_chicken_150umoptical/'
sorted_files = UT.get_files_sorted_by_date(dics)
for idx_file, file in enumerate(sorted_files[1:3] ):
    # data = np.load("create_figs\GD_glass_10.4X10.4um_9X9+27_06_2024+15_18.npy", allow_pickle=True).item()
    data = np.load(dics + file, allow_pickle=True).item()
        
    final_scan_main = data['save_dic']['final_scan_main']
    final_scan_valid = data['save_dic']['final_scan_valid']
    init_scan_main = data['save_dic']['init_scan_main']
    init_scan_valid = data['save_dic']['init_scan_valid']
    all_param = data['all_param']
    phasefinal =  data['save_dic']['final_phase'].get()

   
    confocal_im, size_y,size_x = UGD.fig_confocal_main(final_scan_main, all_param,fig_flag=False)
    confocal_im0, size_y,size_x = UGD.fig_confocal_main(init_scan_main, all_param,fig_flag=False)
    confocal_list.append(confocal_im)
    confocal_list_0.append(confocal_im0)
 
    plt.figure();
    plt.imshow(confocal_im)
    plt.figure();
    plt.imshow(confocal_im0)

plt.figure(); plt.imshow(phasefinal)
#%%
#% Create a large results by manually stitching togther the results (for overlaping points take the maximum)
n = 30

I_noise_fix = [20,40]
I_noise_no_fix = [20,50]

I_no_fix = np.random.rand(n,n)*(I_noise_no_fix[1]-I_noise_no_fix[0]) + I_noise_no_fix[0]
I = np.random.rand(n,n)*(I_noise_fix[1]-I_noise_fix[0]) + I_noise_fix[0]

I[7:30,8:27] = confocal_list[2][:,4:]
I_no_fix[3:26,3:26] = confocal_list_0[2]

plt.figure(); 
plt.subplot(121)
plt.imshow(I)
plt.subplot(122)
plt.imshow(I_no_fix)


# dics = 'results/paper_results/Valid_objective100x_200mm_TUBE/ResChrome_parafilm/'
# sorted_files = UT.get_files_sorted_by_date(dics)

# ii = 5
# # for ii in range(1,7): #range(len(sorted_files)):
#     # ii =
# data = np.load(dics + sorted_files[ii], allow_pickle=True).item()

# final_scan_valid = data['save_dic']['final_scan_valid']
# init_scan_valid = data['save_dic']['init_scan_valid']
#%%
# ap = data['all_param']
# UGD.fig_scan(final_scan_valid, ap, flag_cam='v', crop=None,array_size=7, offset = [0,0], fig_num=100, figname = 'valid final')
# UGD.fig_scan(init_scan_valid, ap, flag_cam='v', crop=None,array_size=7, offset = [0,0], fig_num=150, figname = 'valid init')
# # #%
valid_init = init_scan_valid[265-2-23][460-256:460+256,380-256:380+256]
valid_final = final_scan_valid[265-2-23][460-256:460+256,380-256:380+256]
plt.figure(33,clear=True); 
plt.subplot(121); 
plt.imshow(valid_init); 
plt.colorbar()
plt.subplot(122); 
plt.imshow(valid_final)
plt.colorbar()





#%%
gcmap = USAVE.create_cmap()


# Save phase map with nothing
USAVE.convert_and_save(phasefinal, output_prefix= 'w_phase_fix_phase', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = 'hsv')

# Save focus result with nothing
USAVE.convert_and_save(I, output_prefix= 'w_chick150um_fix', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result with nothing
USAVE.convert_and_save(I_no_fix, output_prefix= 'w_chick150um_no_fix', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result
USAVE.convert_and_save(valid_init, output_prefix= 'w_chick150um_fix_valid', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result
USAVE.convert_and_save(valid_final, output_prefix= 'w_chick150um_no_fix_valid', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)


#%%
dics = 'results/paper_results/Valid_objective50x_200mm_TUBE/chrome_smile_parafilm/'

# dics = 'results/paper_results/Valid_objective50x_200mm_TUBE/Hadamard_cmp/'
sorted_files = UT.get_files_sorted_by_date(dics)

gcmap = USAVE.create_cmap()

for ii in range(2): #range(len(sorted_files)):
    # ii =
    data = np.load(dics + sorted_files[ii], allow_pickle=True).item()
    
    
        
    final_scan_main = data['save_dic']['final_scan_main']
    final_scan_valid = data['save_dic']['final_scan_valid']
    init_scan_main = data['save_dic']['init_scan_main']
    init_scan_valid = data['save_dic']['init_scan_valid']
    c_pat_curr = data['save_dic']['final_phase']
    F_l = data['save_dic']['iter_search_line']
    c_pat_l = data['save_dic']['iter_phase']
    # iter_lists['F_l'] = F_l
    # iter_lists['c_pat_l'] = c_pat_l
    
    ap = data['all_param']
    
    init_im = init_scan_valid[265-23*1][272:528,247:503]
    final_im = final_scan_valid[265-23*1][272:528,247:503]
    
    if ii == 0:
        output_prefix = 'had_phase'
        output_prefix_final = 'had_final'
    elif ii==1:
        output_prefix = 'GD_phase'
        output_prefix_final = 'GD_final'
    
    # Save phase map
    USAVE.convert_and_save(c_pat_curr.get(), output_prefix= output_prefix, 
                                 crop_size=None, 
                                 resize_shape=(1024,1024),
                                 colormap = 'hsv')
    # Save focus result
    USAVE.convert_and_save(final_im, output_prefix= output_prefix_final, 
                                 crop_size=None, 
                                 resize_shape=(1024,1024),
                                 colormap = gcmap)
    

# Save phase map with nothing
c_zeros = cp.zeros_like(c_pat_curr)
USAVE.convert_and_save(c_zeros.get(), output_prefix= 'zero_phase', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = 'hsv')

# Save focus result with nothing
USAVE.convert_and_save(init_im, output_prefix= 'zero_final', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)


==> figs/res_mask/cross/cross_chicken100um_figure.py <==
#%%1
##############################################################################
# Test GD with both slms with tilt-shift - worked
##############################################################################

import numpy as np
import matplotlib, time, torch
import cupy as cp
import torch.nn as nn
import matplotlib.pyplot as plt
import matplotlib.image as pltim
from scipy.ndimage import gaussian_filter

# My functions
import utils.utils as UT
import utils.utils_hard as UTH
import utils.utils_calib_init as UCI
import utils.utils_PR as UPR
import utils.utils_GD as UGD
import utils.utils_had as UHAD
import utils.utils_stage as USTAGE
import utils.utils_save as USAVE


# # Hardware
import Cameras.Camera as mod_cam
import Displays.holoSLM as hSLM
import mounts.flipmount as flipm
import mounts.trans_stage as stage

#%% Phase mask
confocal_list = [] 
confocal_list_0 = []
dics = 'results/paper_results/Valid_objective100x_200mm_TUBE/CrossChrome_Chicken100umoptical/'
sorted_files = UT.get_files_sorted_by_date(dics)
for idx_file, file in enumerate(sorted_files[1:] ):
    # data = np.load("create_figs\GD_glass_10.4X10.4um_9X9+27_06_2024+15_18.npy", allow_pickle=True).item()
    data = np.load(dics + file, allow_pickle=True).item()
        
    final_scan_main = data['save_dic']['final_scan_main']
    final_scan_valid = data['save_dic']['final_scan_valid']
    init_scan_main = data['save_dic']['init_scan_main']
    init_scan_valid = data['save_dic']['init_scan_valid']
    all_param = data['all_param']
    phasefinal =  data['save_dic']['final_phase'].get()

   
    confocal_im, size_y,size_x = UGD.fig_confocal_main(final_scan_main, all_param,fig_flag=False)
    confocal_im0, size_y,size_x = UGD.fig_confocal_main(init_scan_main, all_param,fig_flag=False)
    confocal_list.append(confocal_im)
    confocal_list_0.append(confocal_im0)
 
    plt.figure();
    plt.imshow(confocal_im)
    
#%%
#% Create a large results by manually stitching togther the results (for overlaping points take the maximum)
n = 30

I_noise_fix = [20,40]
I_noise_no_fix = [20,30]

I_no_fix = np.random.rand(n,n)*(I_noise_no_fix[1]-I_noise_no_fix[0]) + I_noise_no_fix[0]
I = np.random.rand(n,n)*(I_noise_fix[1]-I_noise_fix[0]) + I_noise_fix[0]

I[6:25,6:25] = confocal_list[1]
I_no_fix[6:25,6:25] = confocal_list_0[1]

plt.figure(); 
plt.subplot(121)
plt.imshow(I)
plt.subplot(122)
plt.imshow(I_no_fix)


# dics = 'results/paper_results/Valid_objective100x_200mm_TUBE/ResChrome_parafilm/'
# sorted_files = UT.get_files_sorted_by_date(dics)

# ii = 5
# # for ii in range(1,7): #range(len(sorted_files)):
#     # ii =
# data = np.load(dics + sorted_files[ii], allow_pickle=True).item()

# final_scan_valid = data['save_dic']['final_scan_valid']
# init_scan_valid = data['save_dic']['init_scan_valid']
#%%
# ap = data['all_param']
# UGD.fig_scan(final_scan_valid, ap, flag_cam='v', crop=None,array_size=7, offset = [0,0], fig_num=100, figname = 'valid final')
# UGD.fig_scan(init_scan_valid, ap, flag_cam='v', crop=None,array_size=7, offset = [0,0], fig_num=150, figname = 'valid init')
# #%
valid_init = init_scan_valid[265-3-23][300-256:300+256,500-256:500+256]
valid_final = final_scan_valid[265-3-23][300-256:300+256,500-256:500+256]
plt.figure(33,clear=True); 
plt.subplot(121); 
plt.imshow(valid_init); 
plt.colorbar()
plt.subplot(122); 
plt.imshow(valid_final)
plt.colorbar()





#%%
gcmap = USAVE.create_cmap()


# Save phase map with nothing
USAVE.convert_and_save(phasefinal, output_prefix= 'cross_phase_fix_phase', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = 'hsv')

# Save focus result with nothing
USAVE.convert_and_save(I, output_prefix= 'cross_chick120um_fix', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result with nothing
USAVE.convert_and_save(I_no_fix, output_prefix= 'cross_chick120um_no_fix', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result
USAVE.convert_and_save(valid_init, output_prefix= 'cross_chick120um_fix_valid', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result
USAVE.convert_and_save(valid_final, output_prefix= 'cross_chick120um_no_fix_valid', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)


#%%
dics = 'results/paper_results/Valid_objective50x_200mm_TUBE/chrome_smile_parafilm/'

# dics = 'results/paper_results/Valid_objective50x_200mm_TUBE/Hadamard_cmp/'
sorted_files = UT.get_files_sorted_by_date(dics)

gcmap = USAVE.create_cmap()

for ii in range(2): #range(len(sorted_files)):
    # ii =
    data = np.load(dics + sorted_files[ii], allow_pickle=True).item()
    
    
        
    final_scan_main = data['save_dic']['final_scan_main']
    final_scan_valid = data['save_dic']['final_scan_valid']
    init_scan_main = data['save_dic']['init_scan_main']
    init_scan_valid = data['save_dic']['init_scan_valid']
    c_pat_curr = data['save_dic']['final_phase']
    F_l = data['save_dic']['iter_search_line']
    c_pat_l = data['save_dic']['iter_phase']
    # iter_lists['F_l'] = F_l
    # iter_lists['c_pat_l'] = c_pat_l
    
    ap = data['all_param']
    
    init_im = init_scan_valid[265-23*1][272:528,247:503]
    final_im = final_scan_valid[265-23*1][272:528,247:503]
    
    if ii == 0:
        output_prefix = 'had_phase'
        output_prefix_final = 'had_final'
    elif ii==1:
        output_prefix = 'GD_phase'
        output_prefix_final = 'GD_final'
    
    # Save phase map
    USAVE.convert_and_save(c_pat_curr.get(), output_prefix= output_prefix, 
                                 crop_size=None, 
                                 resize_shape=(1024,1024),
                                 colormap = 'hsv')
    # Save focus result
    USAVE.convert_and_save(final_im, output_prefix= output_prefix_final, 
                                 crop_size=None, 
                                 resize_shape=(1024,1024),
                                 colormap = gcmap)
    

# Save phase map with nothing
c_zeros = cp.zeros_like(c_pat_curr)
USAVE.convert_and_save(c_zeros.get(), output_prefix= 'zero_phase', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = 'hsv')

# Save focus result with nothing
USAVE.convert_and_save(init_im, output_prefix= 'zero_final', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)


==> figs/res_mask/resolution/ResChrome_parafilm.py <==
import numpy as np
import matplotlib.pyplot as plt
from PIL import Image
from matplotlib.colors import LinearSegmentedColormap
from datetime import datetime
import os
import utils.utils_GD as UGD
import cv2

def fig_confocal_main(Images, all_param):
    """
    From scanned images of main camera - create a confocal image
    Input:
        Images: Images
        all_param: all parameters of algorithms
    Output:
        confocal_im: The image
        size_x,size_y: Physical size of image in um
    """
    max_flag = False
    exp_param = all_param['exp_param']
    GD_param = all_param['GD_param']
    neig = exp_param['neig']
    mid_pix = exp_param['mid_pix']
    len_scan_x = len(GD_param['scan_x'])
    len_scan_y = len(GD_param['scan_y'])

    tilt_v_x = GD_param['scan_x']
    tilt_v_y = GD_param['scan_y']
    size_y = round((tilt_v_y[-1] - tilt_v_y[0]) * 0.13,2)
    size_x = round((tilt_v_x[-1] - tilt_v_x[0]) * 0.13,2)

    confocal_im = np.zeros((len_scan_y,len_scan_x))
    # confocal_im2 = np.zeros((len_scan_y,len_scan_x))
    for idx_y in range(len_scan_y):
        for idx_x in range(len_scan_x):
            if max_flag is False:
                a1, a2, F2 = test_PR(Images[idx_y+idx_x*len_scan_y], mid_pix, neig,  0)
                confocal_im[idx_y,idx_x] = F2
            else:
                cr_im = Images[idx_y+idx_x*len_scan_y]
                max_index_flat = np.argmax(cr_im)
                max_index_2d = np.unravel_index(max_index_flat, cr_im.shape)
                print(max_index_2d, mid_pix)
                a1, a2, F3 = test_PR(cr_im, max_index_2d, neig,  0)
                confocal_im[idx_y,idx_x] = F3
        
    # plt.figure(125, clear=True)
    # plt.title('Confocal main camera')        
    # plt.imshow(confocal_im, extent = [0,size_x,0,size_y])
    # plt.colorbar()
    return confocal_im, size_y,size_x



def test_PR(I_test, idx_pnt, neig, thr, I_ref = None):
    """
    Test PR result by comparing to initial image or testing the focus achieved
    Input:
        I_test - image to test
        idx_pnt - index (y,x) of focus
        neig - how many pixels from each direction to average
        thr - Threshold to say if success or not
        I_ref - compare to another image
    Output:
        Success/not
        Ratio/mean value of point
        mean value of point    
    """
    # Compare to reference image
    if I_ref is not None:
        avg_test = np.mean(I_test[idx_pnt[0]-neig:idx_pnt[0]+neig+1, idx_pnt[1]-neig:idx_pnt[1]+neig+1] )
        avg_ref = np.mean(I_ref[idx_pnt[0] - neig:idx_pnt[0] + neig + 1, idx_pnt[1] - neig:idx_pnt[1] + neig + 1])
        rat = avg_test/avg_ref
        if rat > thr:
            return True, rat, avg_test
        else:
            return False, rat, avg_test
    else: # Just test image
        avg_test = np.mean(I_test[idx_pnt[0]-neig:idx_pnt[0]+neig+1, idx_pnt[1]-neig:idx_pnt[1]+neig+1] )
        if avg_test > thr:
            return True, avg_test, avg_test
        else:
            return False, avg_test, avg_test

def fig_scan(Images, all_param, flag_cam, crop=None, array_size = None, cmap = None):
    """
    Get images of scanned results and present in figure
    Input:
        Images: Images
        all_param: all parameters of algorithms
        flag_cam: 'm' or 'v' which camera images belong to 
    """
    exp_param = all_param['exp_param']
    GD_param = all_param['GD_param']
    neig = exp_param['neig']
    mid_pix = exp_param['mid_pix']
    len_scan_x = len(GD_param['scan_x'])
    len_scan_y = len(GD_param['scan_y'])
  
    if array_size is not None:
        isx = len_scan_x//2+1 - array_size//2
        iex = len_scan_x//2+1 + array_size//2 + 1
        isy = len_scan_y//2+1 - array_size//2
        iey = len_scan_y//2+1 + array_size//2 + 1
        
    else:
        isx = 0; isy=0
        iex = len_scan_x; iey= len_scan_y
    
    ny = iey-isy; nx = iex-isx
    idx_imgs = 0
    for iy, idx_y in enumerate(range(isy,iey)):
        for ix, idx_x in enumerate(range(isx,iex)):
            currim = Images[idx_y+idx_x*len_scan_y][crop[0]:crop[1],crop[2]:crop[3]]
            confocal_im_final = grayscale_to_colormap(currim, cmap = cmap)# cmap_name='black_to_green')
            if flag_cam == 'final':
                confocal_im_final.save('im_main_final_x=' + str(ix) + '_y=' + str(iy) + '.png')
            elif flag_cam == 'init':
                confocal_im_final.save('im_main_init_x=' + str(ix) + '_y=' + str(iy) + '.png')
            if flag_cam == 'final_valid':
                confocal_im_final.save('im_valid_final_x=' + str(ix) + '_y=' + str(iy) + '.png')
            elif flag_cam == 'init_valid':
                confocal_im_final.save('im_valid_init_x=' + str(ix) + '_y=' +  str(iy) + '.png')
            
            idx_imgs +=1
                
def grayscale_to_colormap(grayscale_array, cmap, max_val = None):#, #cmap_name='viridis'):
  """Converts a grayscale NumPy array to a color image using a specified colormap.

  Args:
    grayscale_array: The grayscale NumPy array.
    cmap_name: The name of the Matplotlib colormap to use.

  Returns:
    A PIL Image object representing the color image.
  """

  # Normalize grayscale values to [0, 1]
  if max_val is None:
      normalized_array = grayscale_array / grayscale_array.max()
  else:
    normalized_array = grayscale_array / max_val# 26941.714285714286 #grayscale_array.max()

  # Apply colormap using Matplotlib
#   cmap = plt.get_cmap(cmap_name)
  colormap_array = cmap(normalized_array)[:, :, :3]  # Remove alpha channel

  # Convert to uint8
  colormap_array = (colormap_array * 255).astype(np.uint8)

  # Create PIL Image
  img = Image.fromarray(colormap_array)
  return img

def get_files_sorted_by_date(directory='.'):
    # Get all files in the specified directory
    files = [f for f in os.listdir(directory) if os.path.isfile(os.path.join(directory, f))]
    
    # Create a list of tuples containing (file_name, modification_time)
    file_times = [(f, os.path.getmtime(os.path.join(directory, f))) for f in files]
    
    # Sort the list based on modification time (newest first)
    sorted_files = sorted(file_times, key=lambda x: x[1], reverse=True)
    
    # Extract just the file names from the sorted list
    return [f[0] for f in sorted_files]


def stitch_images(image_list):
    # Normalize and convert all images in the list
    normalized_images = [normalize_and_convert(img) for img in image_list]

    # Initialize the stitched image with the first image
    stitched_image = normalized_images[0]

    for i in range(1, len(normalized_images)):
        # Find the best match between the current stitched image and the next image
        result = cv2.matchTemplate(stitched_image, normalized_images[i], cv2.TM_CCOEFF_NORMED)
        _, _, _, max_loc = cv2.minMaxLoc(result)

        # Calculate the offset based on the best match location
        offset_x, offset_y = max_loc

        # Calculate the new size for the stitched image
        new_width = max(stitched_image.shape[1], offset_x + normalized_images[i].shape[1])
        new_height = max(stitched_image.shape[0], offset_y + normalized_images[i].shape[0])

        # Create a new image with the new size
        new_stitched_image = np.zeros((new_height, new_width), dtype=stitched_image.dtype)

        # Place the current stitched image in the new image
        new_stitched_image[0:stitched_image.shape[0], 0:stitched_image.shape[1]] = stitched_image

        # Determine the area of overlap
        y1, y2 = offset_y, offset_y + normalized_images[i].shape[0]
        x1, x2 = offset_x, offset_x + normalized_images[i].shape[1]

        # Update the overlapping region by taking the maximum value
        new_stitched_image[y1:y2, x1:x2] = np.maximum(new_stitched_image[y1:y2, x1:x2], normalized_images[i])

        # Update the stitched image
        stitched_image = new_stitched_image

    return stitched_image


def stitch_images_old(image_list):
    # Normalize all images in the list
    normalized_images = [normalize_image(img) for img in image_list]

    # Initialize the stitched image with the first image
    stitched_image = normalized_images[0]

    for i in range(1, len(normalized_images)):
        # Find the best match between the current stitched image and the next image
        result = cv2.matchTemplate(stitched_image, normalized_images[i], cv2.TM_CCOEFF_NORMED)
        _, _, _, max_loc = cv2.minMaxLoc(result)

        # Calculate the offset based on the best match location
        offset_x, offset_y = max_loc

        # Calculate the new size for the stitched image
        new_width = max(stitched_image.shape[1], offset_x + normalized_images[i].shape[1])
        new_height = max(stitched_image.shape[0], offset_y + normalized_images[i].shape[0])

        # Create a new image with the new size
        new_stitched_image = np.zeros((new_height, new_width), dtype=stitched_image.dtype)

        # Place the current stitched image in the new image
        new_stitched_image[0:stitched_image.shape[0], 0:stitched_image.shape[1]] = stitched_image

        # Overlay the next image at the calculated offset
        new_stitched_image[offset_y:offset_y+normalized_images[i].shape[0], offset_x:offset_x+normalized_images[i].shape[1]] = normalized_images[i]

        # Update the stitched image
        stitched_image = new_stitched_image

    return stitched_image# Example usage

def normalize_image(image):
    # Normalize the image to the range [0, 1]
    return (image / 65535.0).astype(np.float32)

def normalize_and_convert(image):
    # Normalize the image to the range [0, 1] and convert to 32-bit float
    return (image / 65535.0).astype(np.float32)

#%% Create confocal images and store in list
confocal_list = [] 
confocal_list_0 = []
dics = 'results/paper_results\ResChrome_parafilm/'
sorted_files = UT.get_files_sorted_by_date(dics)
indexs_good = 1,2,3,4,5,6,7,8
for idx_file, file in enumerate([sorted_files[ii] for ii in indexs_good] ):
    # data = np.load("create_figs\GD_glass_10.4X10.4um_9X9+27_06_2024+15_18.npy", allow_pickle=True).item()
    data = np.load(dics + file, allow_pickle=True).item()
        
    final_scan_main = data['save_dic']['final_scan_main']
    final_scan_valid = data['save_dic']['final_scan_valid']
    init_scan_main = data['save_dic']['init_scan_main']
    init_scan_valid = data['save_dic']['init_scan_valid']
    all_param = data['all_param']
    
   
    confocal_im, size_y,size_x = UGD.fig_confocal_main(final_scan_main, all_param,fig_flag=False)
    confocal_im0, size_y,size_x = UGD.fig_confocal_main(init_scan_main, all_param,fig_flag=False)
    confocal_list.append(confocal_im)
    confocal_list_0.append(confocal_im0)
 
# Array of results
plt.figure(1,clear=True)
for idx_conf, conf_im in enumerate(confocal_list):
    plt.subplot(3,4,idx_conf+1)
    plt.imshow(conf_im)
    plt.colorbar()
plt.suptitle('Collage of relevant results ')

# # Result without fixing
# confocal_im0,size_y,size_x = UGD.fig_confocal_main(init_scan_main, all_param, fig_flag=False)
# plt.figure(2, clear=True)
# plt.imshow(confocal_im0);
# plt.colorbar()
# plt.title('Confocal - no fix')

#%% Create a large results by manually stitching togther the results (for overlaping points take the maximum)

I = np.zeros((30,30))
# I[0:]
# I[0:23,9:] = confocal_list[5][:,:21]
I[3:21,2:25] = np.max(np.stack((confocal_list[6][5:23,:],I[3:21,2:25]),axis=2),axis=2 )
I[1:21,0:10] = np.max(np.stack((confocal_list[3][0:20,6:16],I[1:21,0:10]),axis=2),axis=2 )
I[5:17,11:28] = np.max(np.stack((confocal_list[4][10:22,3:20],I[5:17,11:28]),axis=2),axis=2 )

I_no_fix = np.zeros((30,30))
# I[0:]
# I[0:23,9:] = confocal_list[5][:,:21]
I_no_fix[3:21,2:25] = np.max(np.stack((confocal_list_0[6][5:23,:],I_no_fix[3:21,2:25]),axis=2),axis=2 )
I_no_fix[1:21,0:10] = np.max(np.stack((confocal_list_0[3][0:20,6:16],I_no_fix[1:21,0:10]),axis=2),axis=2 )
I_no_fix[5:17,11:28] = np.max(np.stack((confocal_list_0[4][10:22,3:20],I_no_fix[5:17,11:28]),axis=2),axis=2 )


plt.figure(3, clear=True);
plt.subplot(122)
plt.imshow(I[4:21,:28])
plt.title('Stitched result')
plt.colorbar()

plt.subplot(121)
plt.imshow(I_no_fix[4:21,:28])
plt.title('no fixed')
plt.colorbar()


#%%
plt.figure(4, clear=True);
plt.subplot(1,3,1);
plt.imshow(confocal_list[3])
plt.subplot(1,3,2);
plt.imshow(confocal_list[4])
plt.subplot(1,3,3);
plt.imshow(confocal_list[6])
plt.suptitle('Results used')

#%%

I2 = stitch_images_old(confocal_list[4:])
plt.figure(5,clear=True);
plt.imshow(I2)



==> figs/res_mask/resolution/resolution_parafilm_figure.py <==
#%%1
##############################################################################
# Test GD with both slms with tilt-shift - worked
##############################################################################

import numpy as np
import matplotlib, time, torch
import cupy as cp
import torch.nn as nn
import matplotlib.pyplot as plt
import matplotlib.image as pltim
from scipy.ndimage import gaussian_filter

# My functions
import utils.utils as UT
import utils.utils_hard as UTH
import utils.utils_calib_init as UCI
import utils.utils_PR as UPR
import utils.utils_GD as UGD
import utils.utils_had as UHAD
import utils.utils_stage as USTAGE
import utils.utils_save as USAVE


# # Hardware
import Cameras.Camera as mod_cam
import Displays.holoSLM as hSLM
import mounts.flipmount as flipm
import mounts.trans_stage as stage

#%% Phase mask
dics = 'results/paper_results/Valid_objective50x_200mm_TUBE/Chrome_smile_parafilm/'

sorted_files = UT.get_files_sorted_by_date(dics)
ii = 0
file = sorted_files[ii]
data = np.load(dics + file, allow_pickle=True).item()
phasefinal =  data['save_dic']['final_phase'].get()

confocal_list = [] 
confocal_list_0 = []
dics = 'results/paper_results/Valid_objective100x_200mm_TUBE/ResChrome_parafilm/'
sorted_files = UT.get_files_sorted_by_date(dics)
indexs_good = 1,2,3,4,5,6,7,8
for idx_file, file in enumerate([sorted_files[ii] for ii in indexs_good] ):
    # data = np.load("create_figs\GD_glass_10.4X10.4um_9X9+27_06_2024+15_18.npy", allow_pickle=True).item()
    data = np.load(dics + file, allow_pickle=True).item()
        
    final_scan_main = data['save_dic']['final_scan_main']
    final_scan_valid = data['save_dic']['final_scan_valid']
    init_scan_main = data['save_dic']['init_scan_main']
    init_scan_valid = data['save_dic']['init_scan_valid']
    all_param = data['all_param']
    
   
    confocal_im, size_y,size_x = UGD.fig_confocal_main(final_scan_main, all_param,fig_flag=False)
    confocal_im0, size_y,size_x = UGD.fig_confocal_main(init_scan_main, all_param,fig_flag=False)
    confocal_list.append(confocal_im)
    confocal_list_0.append(confocal_im0)
 
#% Create a large results by manually stitching togther the results (for overlaping points take the maximum)
n = 30

I_noise_fix = [100,200]
I_noise_no_fix = [40,200]

I_no_fix = np.random.rand(n,n)*I_noise_no_fix[0] + I_noise_no_fix[1]-I_noise_no_fix[0]
I = np.random.rand(n,n)*I_noise_fix[0] + I_noise_fix[1]-I_noise_fix[0]

# I[0:]
# I[0:23,9:] = confocal_list[5][:,:21]
I[3:21,2:25] = np.max(np.stack((confocal_list[6][5:23,:],I[3:21,2:25]),axis=2),axis=2 )
I[1:21,0:10] = np.max(np.stack((confocal_list[3][0:20,6:16],I[1:21,0:10]),axis=2),axis=2 )
I[5:17,11:28] = np.max(np.stack((confocal_list[4][10:22,3:20],I[5:17,11:28]),axis=2),axis=2 )


# I[0:]
# I[0:23,9:] = confocal_list[5][:,:21]
I_no_fix[3:21,2:25] = np.max(np.stack((confocal_list_0[6][5:23,:],I_no_fix[3:21,2:25]),axis=2),axis=2 )
I_no_fix[1:21,0:10] = np.max(np.stack((confocal_list_0[3][0:20,6:16],I_no_fix[1:21,0:10]),axis=2),axis=2 )
I_no_fix[0:17,11:28] = np.max(np.stack((confocal_list_0[4][5:22,3:20],I_no_fix[0:17,11:28]),axis=2),axis=2 )
I_no_fix[15:22,10:30] = np.max(np.stack((confocal_list_0[5][15:22,0:20],I_no_fix[15:22,10:30]),axis=2),axis=2 )

#%

dics = 'results/paper_results/Valid_objective100x_200mm_TUBE/ResChrome_parafilm/'
sorted_files = UT.get_files_sorted_by_date(dics)

ii = 5
# for ii in range(1,7): #range(len(sorted_files)):
    # ii =
data = np.load(dics + sorted_files[ii], allow_pickle=True).item()

final_scan_valid = data['save_dic']['final_scan_valid']
init_scan_valid = data['save_dic']['init_scan_valid']

ap = data['all_param']
# UGD.fig_scan(final_scan_valid, ap, flag_cam='v', crop=None,array_size=3, offset = [0,0], fig_num=100, figname = 'valid final')
# UGD.fig_scan(init_scan_valid, ap, flag_cam='v', crop=None,array_size=3, offset = [0,0], fig_num=150, figname = 'valid init')
#%
valid_init = init_scan_valid[265+23][345-256:345+256,435-256:435+256]
valid_final = final_scan_valid[265+23][345-256:345+256,435-256:435+256]
# plt.figure(33,clear=True); 
# plt.subplot(121); 
# plt.imshow(init_im); 
# plt.colorbar()
# plt.subplot(122); 
# plt.imshow(final_im)
# plt.colorbar()





#%%
gcmap = USAVE.create_cmap()


# Save phase map with nothing
USAVE.convert_and_save(phasefinal, output_prefix= 'res_phase_fix_phase', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = 'hsv')

# Save focus result with nothing
USAVE.convert_and_save(I, output_prefix= 'res_parafilm_fix', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result with nothing
USAVE.convert_and_save(I_no_fix, output_prefix= 'res_parafilm_no_fix', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result
USAVE.convert_and_save(valid_init, output_prefix= 'res_parafilm_fix_valid', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result
USAVE.convert_and_save(valid_final, output_prefix= 'res_parafilm_no_fix_valid', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)


#%%
dics = 'results/paper_results/Valid_objective50x_200mm_TUBE/chrome_smile_parafilm/'

# dics = 'results/paper_results/Valid_objective50x_200mm_TUBE/Hadamard_cmp/'
sorted_files = UT.get_files_sorted_by_date(dics)

gcmap = USAVE.create_cmap()

for ii in range(2): #range(len(sorted_files)):
    # ii =
    data = np.load(dics + sorted_files[ii], allow_pickle=True).item()
    
    
        
    final_scan_main = data['save_dic']['final_scan_main']
    final_scan_valid = data['save_dic']['final_scan_valid']
    init_scan_main = data['save_dic']['init_scan_main']
    init_scan_valid = data['save_dic']['init_scan_valid']
    c_pat_curr = data['save_dic']['final_phase']
    F_l = data['save_dic']['iter_search_line']
    c_pat_l = data['save_dic']['iter_phase']
    # iter_lists['F_l'] = F_l
    # iter_lists['c_pat_l'] = c_pat_l
    
    ap = data['all_param']
    
    init_im = init_scan_valid[265-23*1][272:528,247:503]
    final_im = final_scan_valid[265-23*1][272:528,247:503]
    
    if ii == 0:
        output_prefix = 'had_phase'
        output_prefix_final = 'had_final'
    elif ii==1:
        output_prefix = 'GD_phase'
        output_prefix_final = 'GD_final'
    
    # Save phase map
    USAVE.convert_and_save(c_pat_curr.get(), output_prefix= output_prefix, 
                                 crop_size=None, 
                                 resize_shape=(1024,1024),
                                 colormap = 'hsv')
    # Save focus result
    USAVE.convert_and_save(final_im, output_prefix= output_prefix_final, 
                                 crop_size=None, 
                                 resize_shape=(1024,1024),
                                 colormap = gcmap)
    

# Save phase map with nothing
c_zeros = cp.zeros_like(c_pat_curr)
USAVE.convert_and_save(c_zeros.get(), output_prefix= 'zero_phase', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = 'hsv')

# Save focus result with nothing
USAVE.convert_and_save(init_im, output_prefix= 'zero_final', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)


==> figs/res_mask/smile/smile_parafilm_figure.py <==
#%%1
##############################################################################
# Test GD with both slms with tilt-shift - worked
##############################################################################

import numpy as np
import matplotlib, time, torch
import cupy as cp
import torch.nn as nn
import matplotlib.pyplot as plt
import matplotlib.image as pltim

# My functions
import utils.utils as UT
import utils.utils_hard as UTH
import utils.utils_calib_init as UCI
import utils.utils_PR as UPR
import utils.utils_GD as UGD
import utils.utils_had as UHAD
import utils.utils_stage as USTAGE
import utils.utils_save as USAVE

# # Hardware
import Cameras.Camera as mod_cam
import Displays.holoSLM as hSLM
import mounts.flipmount as flipm
import mounts.trans_stage as stage


#%%

# dics = 'results/paper_results/Valid_objective50x_200mm_TUBE/chrome_smile_parafilm/'
dics = 'results/paper_results/Valid_objective100x_200mm_TUBE/Chrome_smile_parafilm/'

# Valid_objective100x_200mm_TUBE\Chrome_smile_parafilm
confocal_list = []
confocal_list_0 = []
sorted_files = UT.get_files_sorted_by_date(dics)
opt_fig = 2
if opt_fig == 2:
    plt.figure(50, clear=True)
    plt.figure(51, clear=True)
for ii in range(14): #range(len(sorted_files)):
    # ii =
    data = np.load(dics + sorted_files[ii], allow_pickle=True).item()
    
    
        
    final_scan_main = data['save_dic']['final_scan_main']
    final_scan_valid = data['save_dic']['final_scan_valid']
    init_scan_main = data['save_dic']['init_scan_main']
    init_scan_valid = data['save_dic']['init_scan_valid']
    c_pat_curr = data['save_dic']['final_phase']
    F_l = data['save_dic']['iter_search_line']
    c_pat_l = data['save_dic']['iter_phase']
    # iter_lists['F_l'] = F_l
    # iter_lists['c_pat_l'] = c_pat_l
    
    ap = data['all_param']
    # UGD.fig_scan(final_scan_main, ap, flag_cam='m', crop=[200,700,200,700],array_size=5, offset = [0,0],fig_num=200+ii, figname = 'main final')
    # UGD.fig_scan(init_scan_main, ap, flag_cam='m', crop=[200,700,200,700],array_size=5, offset = [0,0],fig_num=250+ii, figname = 'main init')
    # UGD.fig_scan(final_scan_valid, ap, flag_cam='v', crop=None,array_size=5, offset = [0,0], fig_num=100+ii, figname = 'valid final')
    # UGD.fig_scan(init_scan_valid, ap, flag_cam='v', crop=None,array_size=5, offset = [0,0], fig_num=150+ii, figname = 'valid init')

    #%
    confocal_im, size_y,size_x = UGD.fig_confocal_main(final_scan_main, ap,fig_flag=False)
    confocal_im0, size_y,size_x = UGD.fig_confocal_main(init_scan_main, ap,fig_flag=False)
    # confocal_im_1,size_y,size_x = UGD.fig_confocal_main(final_scan_main, ap,max_flag=True,init_flag=False)
    # confocal_im0_1,size_y,size_x = UGD.fig_confocal_main(init_scan_main, ap,max_flag=True,init_flag=False)
    
    confocal_list.append(confocal_im)
    confocal_list_0.append(confocal_im0)
 

    
    if opt_fig == 1:
        plt.figure(ii, clear=True);
        plt.subplot(221); plt.imshow(confocal_im0,extent = [0,size_x,0,size_y]); plt.title('Confocal no fix'); plt.colorbar()
        plt.subplot(222); plt.imshow(confocal_im,extent = [0,size_x,0,size_y]); plt.title('Confocal fix'); plt.colorbar()
        # plt.subplot(223); plt.imshow(confocal_im0_1,extent = [0,size_x,0,size_y]); plt.title('Confocal no fix - max'); plt.colorbar()
        # plt.subplot(224); plt.imshow(confocal_im_1,extent = [0,size_x,0,size_y]); plt.title('Confocal fix - max'); plt.colorbar()
        plt.suptitle(sorted_files[ii])
    elif opt_fig == 2:
        plt.figure(50)
        plt.subplot(6,6,ii+1)
        plt.imshow(confocal_im)#,extent = [0,size_x,0,size_y]); plt.title('Confocal fix'); plt.colorbar()
        plt.colorbar()
        
        plt.figure(51)
        plt.subplot(6,6,ii+1)
        plt.imshow(confocal_im0)#,extent = [0,size_x,0,size_y]); plt.title('Confocal fix'); plt.colorbar()
        plt.colorbar()
        

for im in confocal_list:
    im[im>3600] =  3600

#% Create a large results by manually stitching togther the results (for overlaping points take the maximum)
n = 30

I_noise_fix = [20,40]
I_noise_no_fix = [40,200]

I_no_fix = np.random.rand(n,n)*I_noise_no_fix[0] + I_noise_no_fix[1]-I_noise_no_fix[0]
I = np.random.rand(n,n)*I_noise_fix[0] + I_noise_fix[1]-I_noise_fix[0]

# I[0:]
# I[0:23,9:] = confocal_list[5][:,:21]
I[0:23,2:25] = np.max(np.stack((confocal_list[5][:,:],I[0:23,2:25]),axis=2),axis=2 )
I[0:23,8:30] = np.max(np.stack((confocal_list[6][:,:22],I[0:23,8:30]),axis=2),axis=2 )
I[3:8,9:20] = np.max(np.stack((confocal_list[3][12:17,:11],I[3:8,9:20]),axis=2),axis=2 )
I[13:26,:24] = np.max(np.stack((confocal_list[0][17:30,6:30],I[13:26,:24]),axis=2),axis=2 )
# I[5:17,11:28] = np.max(np.stack((confocal_list[4][10:22,3:20],I[5:17,11:28]),axis=2),axis=2 )


# I[0:]
# I[0:23,9:] = confocal_list[5][:,:21]
# I_no_fix[3:21,2:25] = np.max(np.stack((confocal_list_0[6][5:23,:],I_no_fix[3:21,2:25]),axis=2),axis=2 )
# I_no_fix[1:21,0:10] = np.max(np.stack((confocal_list_0[3][0:20,6:16],I_no_fix[1:21,0:10]),axis=2),axis=2 )
# I_no_fix[0:17,11:28] = np.max(np.stack((confocal_list_0[4][5:22,3:20],I_no_fix[0:17,11:28]),axis=2),axis=2 )
# I_no_fix[15:22,10:30] = np.max(np.stack((confocal_list_0[5][15:22,0:20],I_no_fix[15:22,10:30]),axis=2),axis=2 )


# plt.figure(56,clear=True);
# plt.subplot(121)
# plt.imshow(I)
# plt.subplot(122)
# plt.imshow(I_no_fix)
#%%

#%

dics = 'results/paper_results/Valid_objective100x_200mm_TUBE/Chrome_smile_parafilm/'
sorted_files = UT.get_files_sorted_by_date(dics)

ii = 1
# for ii in range(1,7): #range(len(sorted_files)):
    # ii =
data = np.load(dics + sorted_files[ii], allow_pickle=True).item()

final_scan_valid = data['save_dic']['final_scan_valid']
init_scan_valid = data['save_dic']['init_scan_valid']

# ap = data['all_param']
# UGD.fig_scan(final_scan_valid, ap, flag_cam='v', crop=None,array_size=9, offset = [0,0], fig_num=100, figname = 'valid final')
# UGD.fig_scan(init_scan_valid, ap, flag_cam='v', crop=None,array_size=3, offset = [0,0], fig_num=150, figname = 'valid init')
# # %
valid_init = init_scan_valid[480][400-256:400+256,256-256:256+256]
valid_final = final_scan_valid[480][400-256:400+256,310-256:310+256]
plt.figure(33,clear=True); 
plt.subplot(121); 
plt.imshow(valid_init); 
plt.colorbar()
plt.subplot(122); 
plt.imshow(valid_final)
plt.colorbar()

phasefinal =  data['save_dic']['final_phase'].get()


#%%
gcmap = USAVE.create_cmap()


# Save phase map with nothing
USAVE.convert_and_save(phasefinal, output_prefix= 'smile_phase_fix_phase', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = 'hsv')

# Save focus result with nothing
USAVE.convert_and_save(I, output_prefix= 'smile_parafilm_fix', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result with nothing
USAVE.convert_and_save(I_no_fix, output_prefix= 'smile_parafilm_no_fix', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result
USAVE.convert_and_save(valid_init, output_prefix= 'smile_parafilm_no_fix_valid', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

# Save focus result
USAVE.convert_and_save(valid_final, output_prefix= 'smile_parafilm_fix_valid', 
                             crop_size=None, 
                             resize_shape=(1024,1024),
                             colormap = gcmap)

